Exact hyperplane covers for subsets of the hypercube

Alon and F\"{u}redi (1993) showed that the number of hyperplanes required to cover $\{0,1\}^n\setminus \{0\}$ without covering $0$ is $n$. We initiate the study of such exact hyperplane covers of the hypercube for other subsets of the hypercube. In particular, we provide exact solutions for covering $\{0,1\}^n$ while missing up to four points and give asymptotic bounds in the general case. Several interesting questions are left open.

==> anc/README.md <==
The file `covers.go` contains the code that checks the base case for Lemma 6. It uses two iterators from the file `itertools.go` and a basic set storing ints in a slice in sorted order from the file `sorted_ints.go`. The code can be run from the terminal using `go run covers.go itertools.go sorted_ints.go` and will (hopefully) state that it has verified the claim. If you want to see the details of the planes used to cover each point, you should pass the flag `-verbose`. 

The verbose output is also stored in `verbose.out`.

Note that although the code looks for solutions randomly, the same seed is always used for the PRNG and the program is actually deterministic.

==> anc/covers.go <==
package main

import (
	"flag"
	"fmt"
	"math/rand"
)

//plane is a hyperplane of dimension n given by coefficients[0]*x[0] + ...  + coefficients[n-1]*x[n-1] = value. The points in {0,1}^n which are covered by the plane are those in covers.
type plane struct {
	coefficients []int
	value        int
	covers       []int
}

func main() {

	verbose := flag.Bool("verbose", false, "print information about successful sets of points.")
	flag.Parse()

	//By the argument in the proof of Theorem 5 we can assume that the four points are formed from
	//
	// 	0    0 0 0 0 0 0 0
	// 	u =  1 1 1 0 1 0 0
	// 	v    1 1 0 1 0 1 0
	// 	w    1 0 1 1 0 0 1
	//
	// by removing columns.

	mat := []int{0,
		0b1110100,
		0b1101010,
		0b1011001}

	//We only care about n >= 3
	for n := 3; n <= 7; n++ {
		//Choose which of the columns to keep.
		//It is possible to try to ban the same point twice when n = 3, but this won't cause any problems since we will find a plane containing exactly three of the points and will be looking for n -1 planes.
		iter := Combinations(7, n)
		for iter.Next() {
			//banned will be the set of points S which we must avoid
			banned := []int{}
			for _, x := range mat {
				y := 0
				for i, v := range iter.Value() {
					y |= ((x >> uint(v)) & 1) << uint(i)
				}
				banned = append(banned, y)
			}
			if !verifyClaim(n, banned, *verbose) {
				fmt.Println("Banned points:")
				for _, x := range banned {
					fmt.Printf("%0*b\n", n, x)
				}
				panic("Unable to verify claim for the above points.")
			}
		}
	}
	fmt.Println("Verified the claim.")
}

//removeBit removes the bit in position i, shifting the higher bits down.
func removeBit(x int, i int) int {
	//Create a mask for all bits before i.
	lowMask := (1 << uint(i)) - 1
	//Create the opposite mask for all bits in position i or later.
	hiMask := ^lowMask
	//Keep the low bits of x and the high bits of (x >> 1).
	return ((x >> 1) & hiMask) | (x & lowMask)
}

//dot returns the dot product of a point x in {0,1}^n with the vector c i.e. it returns c[0]*x[0] + c[1]*x[1] + ... + c[n-1]*x[n-1].
func dot(c []int, x int) (d int) {
	n := len(c)
	for j, v := range c {
		//Check if x[j] is 1 (else it is 0).
		if (x>>uint(n-1-j))&1 == 1 {
			d += v
		}
	}
	return
}

//verifyClaim verifies Theorem 5. A true return value indicates we have found a covering while a return value of false means we were unable to find a covering. A false return value does not mean that no such covering exists, only that we could not find it.
//The function generates all planes which have coefficients in {-1, 0, 1}. If any of these cover exactly 3 of the banned points, we only need to find an upper bound with n - 1 planes, otherwise we look for an upper bound with n - 2 planes. We try to find planes which cover all points except the banned points using the appropriate number of planes randomly. We try 2^30 random sets of planes before returning false.
//In the case n == 7, we restrict to planes which cover at least 40 points. The number 40 was chosen experimentally to return a solution quickly.
//If verbose is true, the code prints more information.
func verifyClaim(n int, banned []int, verbose bool) bool {

	if verbose {
		fmt.Println("Banned points:")
		for _, x := range banned {
			fmt.Printf("%0*b\n", n, x)
		}
	}

	target := n - 2

	//We will construct all planes with coefficients in coeffOptions.
	coeffOptions := []int{1, 0, -1}
	l := len(coeffOptions)

	//The number of options for each coefficient.
	productSizes := make([]int, n)
	for i := range productSizes {
		productSizes[i] = l
	}

	//Store all suitable planes.
	planes := make([]plane, 0)

	coefficients := make([]int, n)
	covers := make(SortedInts, 0)

	coeffIter := Product(productSizes...)

	for coeffIter.Next() {
		//Create the coefficients of the plane.
		for i, v := range coeffIter.Value() {
			coefficients[i] = coeffOptions[v]
		}

		//We still need to pick the value for the plane. Since we need to intersect at least 1 point, we can work out bounds on the value.
		maxValue := 0
		minValue := 0

		for _, v := range coefficients {
			if v > 0 {
				maxValue += v
			} else if v < 0 {
				minValue += v
			}
		}

	valueLoop:
		for value := minValue; value <= maxValue; value++ {
			//Check the plane doesn't cover any of the banned points.
			numBanned := 0
			for _, v := range banned {
				if dot(coefficients, v) == value {
					numBanned++
				}
			}

			if numBanned == 3 && target == n-2 {
				target = n - 1
				if verbose {
					fmt.Println("Plane hitting 3 found - Coefficients: ", coefficients, "Value: ", value)
				}
			}

			if numBanned > 0 {
				continue
			}

			//Find which points are covered.
			numCovered := 0
			covers = covers[:0]
			for k := 0; k < (1 << uint(n)); k++ {
				if dot(coefficients, k) == value {
					numCovered++
					covers = append(covers, k)
				}
			}

			//If a plane A covers a subset of another plane B, we are never going to need to use this plane A so we can remove it.

			//Start at the back of the array to make it easy to remove planes.
			//Note the order of the planes is potentially changed here.
			for i := len(planes) - 1; i >= 0; i-- {
				p := planes[i]
				//First check if the new plane is strictly better than an old plane, then check that the new plane isn't contained in the old plane.
				if c := IntersectionSize(p.covers, covers); c == len(p.covers) && len(covers) > c {
					//Better than the old plane so remove the old plane.
					planes[i] = planes[len(planes)-1]
					planes = planes[:len(planes)-1]
				} else if c == len(covers) {
					//Contained in old plane.
					continue valueLoop
				}
			}

			if n == 7 && len(covers) < 40 {
				continue
			}

			//Add the new plane to the list of planes.
			tmpCoefficients := make([]int, len(coefficients))
			copy(tmpCoefficients, coefficients)
			tmpCovers := make([]int, len(covers))
			copy(tmpCovers, covers)
			planes = append(planes, plane{coefficients: tmpCoefficients, value: value, covers: tmpCovers})
		}
	}
	//Shuffle the planes to destroy any structure.
	rand.Shuffle(len(planes), func(i, j int) { planes[i], planes[j] = planes[j], planes[i] })

	if verbose && target == n-2 {
		fmt.Println("Looking for n - 2 planes")
	}

	//Pick random sets of planes in the hope that most sets are easy.
	random := make([]int, target)
	for i := 0; i < 1<<uint(30); i++ {
		//Reset the covered elements
		covers = covers[:0]
		//Choose the random planes
		for j := 0; j < target; j++ {
			random[j] = rand.Intn(len(planes))
		}
		//Union the covered elements
		for _, v := range random {
			p := planes[v]
			covers.Add(p.covers...)
		}

		//Do we cover every point except the banned points?
		if len(covers) == (1<<uint(n))-len(banned) {
			if verbose {
				for _, v := range random {
					p := planes[v]
					fmt.Println("Coefficients: ", p.coefficients, "Value:", p.value, "Covers:", p.covers)
				}
				fmt.Println("")
			}
			return true
		}
	}
	return false
}


==> anc/itertools.go <==
package main

//CombinationIterator iterates over all ways of choosing k elements from 0, ..., n-1 in lexicographic order.
type CombinationIterator struct {
	n    int
	k    int
	data []int
}

//Next moves the Iterator to the next combination, returning true if there is one and false is there isn't.
func (b *CombinationIterator) Next() bool {
	if b.k == 0 {
		b.k--
		return true
	}

	for i := b.k - 1; i >= 0; i-- {
		if b.data[i] < b.n+i-b.k {
			b.data[i]++
			for j := i + 1; j < b.k; j++ {
				b.data[j] = b.data[j-1] + 1
			}
			return true
		}
	}
	return false
}

//Value returns the current state of the iterator. This must not be modified.
func (b CombinationIterator) Value() []int {
	return b.data
}

//Combinations returns a new CombinationIterator which iterates over all subsets of k distinct elements from 0, ..., n-1 in lexicographic order.
func Combinations(n, k int) *CombinationIterator {
	data := make([]int, k)
	for i := 0; i < k; i++ {
		data[i] = i
	}

	if k > 0 {
		data[k-1]--
	}
	return &CombinationIterator{n: n, k: k, data: data}
}

//ProductIterator iterates over {0, ..., n[0] - 1} x {0, ..., n[1] - 1} x ... x {0, ..., n[len(n) - 1] - 1}.
//It should be initliased using Product.
type ProductIterator struct {
	state []int
	n     []int
	empty bool
}

//Product returns a *ProductIterator to iterate over {0, ..., n[0] - 1} x {0, ..., n[1] - 1} x ... x {0, ..., n[len(n) - 1] - 1}.
func Product(n ...int) *ProductIterator {
	empty := false
	for _, v := range n {
		if v < 1 {
			empty = true
		}
	}

	m := len(n)
	//Initialise the state to be (0, 0, ..., 0, -1). The first call to next will increase the last coordinate and the first value will be (0, 0, ..., 0, 0).
	state := make([]int, m)
	if m > 0 {
		state[m-1] = -1
	}
	//Create a deep copy of n in case it changes.
	tmpN := make([]int, m)
	copy(tmpN, n)
	return &ProductIterator{state: state, n: tmpN, empty: empty}
}

//Value returns the current state of the iterator. It isn't safe to modify the state.
func (p ProductIterator) Value() []int {
	return p.state
}

//Next attempts to move the iterator to the next state, returning true if there is one and false if there isn't.
func (p *ProductIterator) Next() bool {
	n := len(p.state)
	for j := n - 1; j >= 0; j-- {
		if p.state[j] < p.n[j]-1 {
			p.state[j]++
			for k := j + 1; k < n; k++ {
				p.state[k] = 0
			}
			return !p.empty
		}
	}
	if n == 0 && !p.empty {
		p.empty = true
		return true
	}
	return false
}


==> anc/sorted_ints.go <==
package main

import (
	"sort"
)

//SortedInts is used to hold a collection of sorted ints without repeats.
//This is generally used as a way of storing a set of ints.
type SortedInts []int

//NewSortedInts creates a SortedInts from the set input x.
func NewSortedInts(x ...int) SortedInts {
	tmp := make([]int, len(x))
	copy(tmp, x)
	sort.Ints(tmp)
	numberOfRepeats := 0
	for i := 1; i < len(tmp); i++ {
		if tmp[i-1] == tmp[i] {
			numberOfRepeats++
		} else {
			tmp[i-numberOfRepeats] = tmp[i]
		}
	}
	return tmp[:len(tmp)-numberOfRepeats]
}

//Range creates a SortedInts by adding all the elements of the form start + i*step which lie in [start, end).
func Range(start, end, step int) SortedInts {
	if (end < start && step > 0) || (end > start && step < 0) || (end != start && step == 0) {
		panic("Infinite set")
	}
	if end == start {
		return []int{}
	}

	if end < start {
		start, end = end, start
		step = -step
	}

	tmp := make([]int, 0, (end-start+step-1)/step)
	for i := start; i < end; i += step {
		tmp = append(tmp, i)
	}
	return tmp
}

//Remove modifies s by removing the element x if it is present.
func (s *SortedInts) Remove(x int) {
	index := sort.SearchInts(*s, x)
	if index < len(*s) && (*s)[index] == x {
		*s = (*s)[:index+copy((*s)[index:], (*s)[index+1:])]
	}
}

//Add modifies s by adding the element x... if they are not already present.
//The arguments do not need to be sorted.
func (s *SortedInts) Add(x ...int) {
	tmp := make([]int, len(x))
	copy(tmp, x)
	x = tmp
	sort.Ints(x)
	indices := make([]int, len(x)+1)
	numberAlreadySeen := 0
	for i := 0; i < len(x); i++ {
		index := sort.SearchInts(*s, x[i])
		if index < len(*s) && (*s)[index] == x[i] {
			numberAlreadySeen++
			indices[i] = -1
		} else {
			indices[i] = index
		}
	}
	//Check for duplicates
	for i := 0; i < len(x)-1; i++ {
		if x[i] == x[i+1] {
			indices[i+1] = -1
			numberAlreadySeen++
		}
	}
	indices[len(x)] = len(*s)
	tmp = make([]int, len(*s)+len(x)-numberAlreadySeen)
	numberNowSeen := 0
	for i := len(indices) - 2; i >= 0; i-- {
		if indices[i] != -1 {
			copy(tmp[indices[i]+len(x)-numberAlreadySeen-numberNowSeen:indices[i+1]+len(x)-numberAlreadySeen-numberNowSeen], (*s)[indices[i]:indices[i+1]])
			tmp[indices[i]+len(x)-numberAlreadySeen-numberNowSeen-1] = x[i]
			numberNowSeen++
		} else {
			indices[i] = indices[i+1]
		}
	}
	copy(tmp[:indices[0]], (*s)[:indices[0]])
	*s = tmp
}

//Union adds the elements in a to s.Union
//This is more efficient than Add as it doesn't create any extra slices.
func (s *SortedInts) Union(b SortedInts) {
	a := *s
	newSize := len(a) + len(b) - IntersectionSize(a, b)
	var dst []int
	if cap(a) >= newSize {
		dst = a[:newSize]
	} else {
		dst = make([]int, newSize)
	}
	i := len(a) - 1   //Position in a
	j := len(b) - 1   //Position in b
	k := len(dst) - 1 //Position in dst
	for i >= 0 && j >= 0 {
		if a[i] == b[j] {
			dst[k] = a[i]
			i--
			j--
			k--
		} else if a[i] > b[j] {
			dst[k] = a[i]
			i--
			k--
		} else {
			dst[k] = b[j]
			j--
			k--
		}
	}

	if i >= 0 {
		copy(dst, a[:i+1])
	} else if j >= 0 {
		copy(dst, b[:j+1])
	}

	*s = dst
}

//IntersectionSize returns the number of elements in both a and b.
func IntersectionSize(a, b SortedInts) int {
	intersection := 0
	i := 0 //Point in a
	j := 0 //Point in b
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			intersection++
			i++
			j++
		} else if a[i] > b[j] {
			j++
		} else {
			i++
		}
	}
	return intersection
}

//Union returns are new SortedInts which is the union of a and b.
//a and b are not modified.
func Union(a, b SortedInts) SortedInts {
	r := make([]int, 0, len(a)+len(b)-IntersectionSize(a, b))
	i := 0 //Point in a
	j := 0 //Point in b
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			r = append(r, a[i])
			i++
			j++
		} else if a[i] > b[j] {
			r = append(r, b[j])
			j++
		} else {
			r = append(r, a[i])
			i++
		}
	}
	if i < len(a) {
		r = append(r, a[i:]...)
	} else if j < len(b) {
		r = append(r, b[j:]...)
	}
	return r
}

//SetMinus returns a new SortedInts containing the elements in a but not b.
//a and b are not modified.
func SetMinus(a, b SortedInts) SortedInts {
	r := make([]int, 0, len(a)-IntersectionSize(a, b))
	i := 0 //Point in a
	j := 0 //Point in b
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			i++
			j++
		} else if a[i] > b[j] {
			j++
		} else {
			r = append(r, a[i])
			i++
		}
	}
	r = append(r, a[i:]...)
	return r
}

//Intersection returns a new SortedInts containing the elements in a and b.
//a and b are not modified.
func Intersection(a, b SortedInts) SortedInts {
	r := make([]int, 0, IntersectionSize(a, b))
	i := 0 //Point in a
	j := 0 //Point in b
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			r = append(r, a[i])
			i++
			j++
		} else if a[i] > b[j] {
			j++
		} else {
			i++
		}
	}
	return r
}

//XOR returns a new SortedInts containing the elements in a or b but not both.
//a and b are not modified.
func XOR(a, b SortedInts) SortedInts {
	xor := make([]int, 0, len(a)+len(b)-IntersectionSize(a, b))
	i := 0 //Point in a
	j := 0 //Point in b
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			i++
			j++
		} else if a[i] > b[j] {
			xor = append(xor, b[j])
			j++
		} else {
			xor = append(xor, a[i])
			i++
		}
	}
	if i < len(a) {
		xor = append(xor, a[i:]...)
	} else if j < len(b) {
		xor = append(xor, b[j:]...)
	}
	return xor
}

//Complement returns a new SortedInts containing the elements in {0,..., n-1} but not a.
//a is not modified.
func Complement(n int, a SortedInts) SortedInts {
	b := make([]int, 0, n-len(a))
	aIndex := 0
	i := 0
	for i < n && aIndex < len(a) {
		if i > a[aIndex] {
			aIndex++
		} else if i == a[aIndex] {
			i++
			aIndex++
		} else {
			b = append(b, i)
			i++
		}
	}

	for ; i < n; i++ {
		b = append(b, i)
	}
	return b
}

//ContainsSingle returns if a contains x.
func ContainsSingle(a SortedInts, x int) bool {
	index := sort.SearchInts(a, x)
	return index < len(a) && a[index] == x
}

//ContainsSorted returns if a contains the SortedInts b.
func ContainsSorted(a, b SortedInts) bool {
	i := 0
	j := 0
	for i < len(a) && j < len(b) {
		if a[i] == b[j] {
			i++
			j++
		} else if a[i] > b[j] {
			return false
		} else {
			i++
		}
	}

	return j >= len(b)
}

